Almost all quantum channels are equidistant

In this work we analyze properties of generic quantum channels in the case of large system size. We use random matrix theory and free probability to show that the distance between two independent random channels converges to a constant value as the dimension of the system grows larger. As a measure of the distance we use the diamond norm. In the case of a flat Hilbert-Schmidt distribution on quantum channels, we obtain that the distance converges to $\frac12 + \frac{2}{\pi}$, giving also an estimate for the maximum success probability for distinguishing the channels. We also consider the problem of distinguishing two random unitary rotations.

==> anc/supp-mat.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    231725,       6350]
NotebookOptionsPosition[    230659,       6311]
NotebookOutlinePosition[    230996,       6326]
CellTagsIndexPosition[    230953,       6323]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 StyleBox[
  RowBox[{
  "Supplementary", " ", "material", " ", "for", " ", "the", " ", "paper", 
   " ", "\"\<Almost all quantum channels are equidistant\>\""}], 
  "Title"]], "Input",
 CellChangeTimes->{{3.689441805565374*^9, 3.6894418332796335`*^9}, 
   3.696615289715451*^9}],

Cell[BoxData[
 RowBox[{"\<\"Almost all quantum channels are equidistant\"\>", " ", "for", 
  " ", "material", " ", "paper", " ", "Supplementary", " ", "the"}]], "Output",
 CellChangeTimes->{3.6966152996823864`*^9, 3.722064615416963*^9, 
  3.722066281184938*^9}]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}], ";"}]], "Input"],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{
  "The", " ", "support", " ", "of", " ", "the", " ", "SMP", " ", 
   "distribution"}], "Section"]], "Input",
 CellChangeTimes->{{3.689441855437851*^9, 3.689441864802264*^9}}],

Cell[BoxData[
 RowBox[{"distribution", " ", "of", " ", "SMP", " ", "support", " ", "the", 
  " ", "The"}]], "Output",
 CellChangeTimes->{3.696615299911791*^9, 3.722064619116081*^9, 
  3.722066281716447*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"axy", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "-", "y"}], ")"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "x"}], "+", "y"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"x", "+", 
      RowBox[{"2", "y"}]}], ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"bxy", "=", 
   RowBox[{
    RowBox[{"2", 
     RowBox[{"x", "^", "3"}]}], "+", 
    RowBox[{"2", 
     RowBox[{"y", "^", "3"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "+", "y"}], ")"}], "^", "2"}], "+", 
    RowBox[{"x", " ", "y", 
     RowBox[{"(", 
      RowBox[{"x", "+", "y", "+", "2"}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"cxy", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"x", "-", "y"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"x", "+", "y", "+", "1", "-", 
      RowBox[{"2", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"x", "+", "y"}], ")"}], "^", "2"}]}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"uxy", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"u", "^", "3"}]}], " ", "axy"}], "+", 
    RowBox[{"3", 
     RowBox[{"u", "^", "2"}], "bxy"}], "+", 
    RowBox[{"3", "u", " ", "cxy"}], "+", 
    RowBox[{"2", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"x", "+", "y", "-", "1"}], ")"}], "^", "3"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"txy", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"x", "+", "y", "-", "1", "-", 
       RowBox[{"u", 
        RowBox[{"(", 
         RowBox[{"x", "-", "y"}], ")"}]}]}], ")"}], "^", "2"}], "+", 
    RowBox[{"3", "u", 
     RowBox[{"(", 
      RowBox[{"y", "-", "x", "+", 
       RowBox[{"u", " ", "x", " ", "y"}]}], ")"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"yxy", "=", 
   RowBox[{"uxy", "+", 
    RowBox[{"Sqrt", "[", 
     RowBox[{
      RowBox[{"uxy", "^", "2"}], "-", 
      RowBox[{"4", 
       RowBox[{"txy", "^", "3"}]}]}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"densxy", "=", 
   RowBox[{"Abs", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"yxy", "^", 
        RowBox[{"(", 
         RowBox[{"2", "/", "3"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"2", "^", 
         RowBox[{"(", 
          RowBox[{"2", "/", "3"}], ")"}]}], "txy"}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"2", "^", 
        RowBox[{"(", 
         RowBox[{"4", "/", "3"}], ")"}]}], 
       RowBox[{"Sqrt", "[", "3", "]"}], "Pi", " ", "u", " ", 
       RowBox[{"yxy", "^", 
        RowBox[{"(", 
         RowBox[{"1", "/", "3"}], ")"}]}]}], ")"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"supp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"uxy", "^", "2"}], "-", 
    RowBox[{"4", 
     RowBox[{"txy", "^", "3"}]}]}], "//", "Factor"}]}], "\[IndentingNewLine]", 
 RowBox[{"disc", "=", 
  RowBox[{
   RowBox[{"Discriminant", "[", 
    RowBox[{
     RowBox[{"supp", "/", 
      RowBox[{"u", "^", "2"}]}], ",", "u"}], "]"}], "//", 
   "FullSimplify"}]}], "\[IndentingNewLine]", 
 RowBox[{"discsol", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"disc", "\[Equal]", "0"}], ",", "y"}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{"yc", "=", 
  RowBox[{"y", "/.", 
   RowBox[{"discsol", "[", 
    RowBox[{"[", "12", "]"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.689441932463889*^9, 3.6894420268988185`*^9}, {
  3.689442086760771*^9, 3.689442127023791*^9}, {3.722065142390329*^9, 
  3.7220652512231817`*^9}, {3.7220653145368977`*^9, 3.722065328720622*^9}, {
  3.722065658404848*^9, 3.722065788528141*^9}, {3.722066264360224*^9, 
  3.722066268351671*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "27"}], " ", 
  SuperscriptBox["u", "2"], " ", 
  RowBox[{"(", 
   RowBox[{"x", "+", "y"}], ")"}], " ", 
  RowBox[{"(", 
   RowBox[{"x", "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["x", "2"]}], "-", 
    RowBox[{"2", " ", "u", " ", 
     SuperscriptBox["x", "2"]}], "+", 
    SuperscriptBox["x", "3"], "-", 
    RowBox[{"2", " ", "u", " ", 
     SuperscriptBox["x", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["x", "3"]}], "+", "y", "-", 
    RowBox[{"8", " ", "x", " ", "y"}], "+", 
    RowBox[{"11", " ", 
     SuperscriptBox["x", "2"], " ", "y"}], "+", 
    RowBox[{"4", " ", "u", " ", 
     SuperscriptBox["x", "2"], " ", "y"}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["x", "2"], " ", "y"}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["x", "3"], " ", "y"}], "+", 
    RowBox[{"10", " ", "u", " ", 
     SuperscriptBox["x", "3"], " ", "y"}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["x", "3"], " ", "y"}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["u", "3"], " ", 
     SuperscriptBox["x", "3"], " ", "y"}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["y", "2"]}], "+", 
    RowBox[{"2", " ", "u", " ", 
     SuperscriptBox["y", "2"]}], "+", 
    RowBox[{"11", " ", "x", " ", 
     SuperscriptBox["y", "2"]}], "-", 
    RowBox[{"4", " ", "u", " ", "x", " ", 
     SuperscriptBox["y", "2"]}], "-", 
    RowBox[{"3", " ", 
     SuperscriptBox["u", "2"], " ", "x", " ", 
     SuperscriptBox["y", "2"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "2"]}], "-", 
    RowBox[{"4", " ", 
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "2"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["u", "3"], " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "2"]}], "+", 
    RowBox[{
     SuperscriptBox["u", "4"], " ", 
     SuperscriptBox["x", "3"], " ", 
     SuperscriptBox["y", "2"]}], "+", 
    SuperscriptBox["y", "3"], "+", 
    RowBox[{"2", " ", "u", " ", 
     SuperscriptBox["y", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["y", "3"]}], "-", 
    RowBox[{"4", " ", "x", " ", 
     SuperscriptBox["y", "3"]}], "-", 
    RowBox[{"10", " ", "u", " ", "x", " ", 
     SuperscriptBox["y", "3"]}], "-", 
    RowBox[{"8", " ", 
     SuperscriptBox["u", "2"], " ", "x", " ", 
     SuperscriptBox["y", "3"]}], "-", 
    RowBox[{"2", " ", 
     SuperscriptBox["u", "3"], " ", "x", " ", 
     SuperscriptBox["y", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["u", "2"], " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "3"]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["u", "3"], " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "3"]}], "+", 
    RowBox[{
     SuperscriptBox["u", "4"], " ", 
     SuperscriptBox["x", "2"], " ", 
     SuperscriptBox["y", "3"]}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.722065606582633*^9, 3.722065658657301*^9, {3.722065698984578*^9, 
   3.722065713421554*^9}, 3.722065789506706*^9, 3.7220662832151833`*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", "99179645184"}], " ", 
  SuperscriptBox["x", "3"], " ", 
  SuperscriptBox["y", "3"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"x", "+", "y"}], ")"}], "8"], " ", 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["x", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "y"}], ")"}], "3"]}], "-", 
     RowBox[{"3", " ", 
      SuperscriptBox["x", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "2"}], "+", "y"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "y"}], ")"}], " ", 
      SuperscriptBox["y", "2"]}], "-", 
     SuperscriptBox["y", "4"], "+", 
     RowBox[{"x", " ", 
      SuperscriptBox["y", "3"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"3", " ", "y"}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["x", "3"], " ", "y", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "4"}], "+", 
        RowBox[{"y", " ", 
         RowBox[{"(", 
          RowBox[{"9", "+", 
           RowBox[{"y", " ", 
            RowBox[{"(", 
             RowBox[{"21", "+", "y"}], ")"}]}]}], ")"}]}]}], ")"}]}]}], ")"}],
    "3"]}]], "Output",
 CellChangeTimes->{
  3.722065606582633*^9, 3.722065658657301*^9, {3.722065698984578*^9, 
   3.722065713421554*^9}, 3.722065789506706*^9, 3.722066283474962*^9}],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"-", "x"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"-", "x"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"-", "x"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"-", "x"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"-", "x"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"-", "x"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"-", "x"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{"-", "x"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "x"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         SuperscriptBox["x", "4"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], ")"}]}]}], 
      "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "-", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "x"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["x", "3"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}], "5"]]}], "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "x"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"21", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], ")"}], "3"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "9"]], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "4"]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]]}], 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  SuperscriptBox["x", "3"]}], ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "x"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                SuperscriptBox["x", "3"]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "x"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["x", "3"]}], "+", 
                  SuperscriptBox["x", "4"]}], ")"}], "2"], 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
              FractionBox[
               RowBox[{"27", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["x", "6"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x", "7"]}]}], ")"}]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "20412"}], " ", 
                    SuperscriptBox["x", "10"]}], "+", 
                   RowBox[{"729", " ", 
                    SuperscriptBox["x", "11"]}], "+", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "20412"}], " ", 
                   SuperscriptBox["x", "10"]}], "+", 
                  RowBox[{"729", " ", 
                   SuperscriptBox["x", "11"]}], "+", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                RowBox[{"1", "/", "3"}]], 
               RowBox[{"3", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}]]}]]}], 
         ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "x"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         SuperscriptBox["x", "4"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], ")"}]}]}], 
      "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "-", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "x"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["x", "3"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}], "5"]]}], "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "x"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"21", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], ")"}], "3"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "9"]], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "4"]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]]}], 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  SuperscriptBox["x", "3"]}], ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "x"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                SuperscriptBox["x", "3"]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "x"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["x", "3"]}], "+", 
                  SuperscriptBox["x", "4"]}], ")"}], "2"], 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
              FractionBox[
               RowBox[{"27", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["x", "6"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x", "7"]}]}], ")"}]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "20412"}], " ", 
                    SuperscriptBox["x", "10"]}], "+", 
                   RowBox[{"729", " ", 
                    SuperscriptBox["x", "11"]}], "+", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "20412"}], " ", 
                   SuperscriptBox["x", "10"]}], "+", 
                  RowBox[{"729", " ", 
                   SuperscriptBox["x", "11"]}], "+", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                RowBox[{"1", "/", "3"}]], 
               RowBox[{"3", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}]]}]]}], 
         ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "x"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         SuperscriptBox["x", "4"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], ")"}]}]}], 
      "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "-", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "x"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["x", "3"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}], "5"]]}], "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "x"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"21", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], ")"}], "3"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "9"]], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "4"]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]]}], 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  SuperscriptBox["x", "3"]}], ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "x"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                SuperscriptBox["x", "3"]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "x"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["x", "3"]}], "+", 
                  SuperscriptBox["x", "4"]}], ")"}], "2"], 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
              FractionBox[
               RowBox[{"27", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["x", "6"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x", "7"]}]}], ")"}]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "20412"}], " ", 
                    SuperscriptBox["x", "10"]}], "+", 
                   RowBox[{"729", " ", 
                    SuperscriptBox["x", "11"]}], "+", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "20412"}], " ", 
                   SuperscriptBox["x", "10"]}], "+", 
                  RowBox[{"729", " ", 
                   SuperscriptBox["x", "11"]}], "+", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                RowBox[{"1", "/", "3"}]], 
               RowBox[{"3", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}]]}]]}], 
         ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "x"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         SuperscriptBox["x", "4"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], ")"}]}]}], 
      "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "-", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "x"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["x", "3"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}], "5"]]}], "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "x"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"21", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], ")"}], "3"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "9"]], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "4"]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]]}], 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  SuperscriptBox["x", "3"]}], ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "x"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                SuperscriptBox["x", "3"]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "x"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["x", "3"]}], "+", 
                  SuperscriptBox["x", "4"]}], ")"}], "2"], 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
              FractionBox[
               RowBox[{"27", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["x", "6"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x", "7"]}]}], ")"}]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "20412"}], " ", 
                    SuperscriptBox["x", "10"]}], "+", 
                   RowBox[{"729", " ", 
                    SuperscriptBox["x", "11"]}], "+", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "20412"}], " ", 
                   SuperscriptBox["x", "10"]}], "+", 
                  RowBox[{"729", " ", 
                   SuperscriptBox["x", "11"]}], "+", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                RowBox[{"1", "/", "3"}]], 
               RowBox[{"3", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}]]}]]}], 
         ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "x"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         SuperscriptBox["x", "4"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], ")"}]}]}], 
      "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "-", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "x"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["x", "3"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}], "5"]]}], "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "x"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"21", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], ")"}], "3"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "9"]], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "4"]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]]}], 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  SuperscriptBox["x", "3"]}], ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "x"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                SuperscriptBox["x", "3"]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "x"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["x", "3"]}], "+", 
                  SuperscriptBox["x", "4"]}], ")"}], "2"], 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
              FractionBox[
               RowBox[{"27", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["x", "6"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x", "7"]}]}], ")"}]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "20412"}], " ", 
                    SuperscriptBox["x", "10"]}], "+", 
                   RowBox[{"729", " ", 
                    SuperscriptBox["x", "11"]}], "+", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "20412"}], " ", 
                   SuperscriptBox["x", "10"]}], "+", 
                  RowBox[{"729", " ", 
                   SuperscriptBox["x", "11"]}], "+", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                RowBox[{"1", "/", "3"}]], 
               RowBox[{"3", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}]]}]]}], 
         ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "x"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         SuperscriptBox["x", "4"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], ")"}]}]}], 
      "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "-", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "x"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["x", "3"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}], "5"]]}], "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "x"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"21", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], ")"}], "3"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "9"]], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "4"]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]]}], 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  SuperscriptBox["x", "3"]}], ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "x"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                SuperscriptBox["x", "3"]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "x"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["x", "3"]}], "+", 
                  SuperscriptBox["x", "4"]}], ")"}], "2"], 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
              FractionBox[
               RowBox[{"27", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["x", "6"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x", "7"]}]}], ")"}]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "20412"}], " ", 
                    SuperscriptBox["x", "10"]}], "+", 
                   RowBox[{"729", " ", 
                    SuperscriptBox["x", "11"]}], "+", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "20412"}], " ", 
                   SuperscriptBox["x", "10"]}], "+", 
                  RowBox[{"729", " ", 
                   SuperscriptBox["x", "11"]}], "+", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                RowBox[{"1", "/", "3"}]], 
               RowBox[{"3", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}]]}]]}], 
         ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "x"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         SuperscriptBox["x", "4"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], ")"}]}]}], 
      "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "-", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "x"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["x", "3"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}], "5"]]}], "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "x"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"21", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], ")"}], "3"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "9"]], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "4"]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]]}], 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  SuperscriptBox["x", "3"]}], ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "x"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                SuperscriptBox["x", "3"]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "x"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["x", "3"]}], "+", 
                  SuperscriptBox["x", "4"]}], ")"}], "2"], 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
              FractionBox[
               RowBox[{"27", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["x", "6"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x", "7"]}]}], ")"}]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "20412"}], " ", 
                    SuperscriptBox["x", "10"]}], "+", 
                   RowBox[{"729", " ", 
                    SuperscriptBox["x", "11"]}], "+", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "20412"}], " ", 
                   SuperscriptBox["x", "10"]}], "+", 
                  RowBox[{"729", " ", 
                   SuperscriptBox["x", "11"]}], "+", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                RowBox[{"1", "/", "3"}]], 
               RowBox[{"3", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}]]}]]}], 
         ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "x"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         SuperscriptBox["x", "4"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], ")"}]}]}], 
      "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "-", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "x"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["x", "3"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}], "5"]]}], "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "x"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"21", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], ")"}], "3"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "9"]], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "4"]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]]}], 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  SuperscriptBox["x", "3"]}], ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "x"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                SuperscriptBox["x", "3"]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "x"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["x", "3"]}], "+", 
                  SuperscriptBox["x", "4"]}], ")"}], "2"], 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
              FractionBox[
               RowBox[{"27", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["x", "6"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x", "7"]}]}], ")"}]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "20412"}], " ", 
                    SuperscriptBox["x", "10"]}], "+", 
                   RowBox[{"729", " ", 
                    SuperscriptBox["x", "11"]}], "+", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "20412"}], " ", 
                   SuperscriptBox["x", "10"]}], "+", 
                  RowBox[{"729", " ", 
                   SuperscriptBox["x", "11"]}], "+", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                RowBox[{"1", "/", "3"}]], 
               RowBox[{"3", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}]]}]]}], 
         ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "x"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         SuperscriptBox["x", "4"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], ")"}]}]}], 
      "-", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "-", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "x"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["x", "3"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}], "5"]]}], "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "x"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"21", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], ")"}], "3"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "9"]], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "4"]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]]}], 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  SuperscriptBox["x", "3"]}], ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "x"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                SuperscriptBox["x", "3"]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "x"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["x", "3"]}], "+", 
                  SuperscriptBox["x", "4"]}], ")"}], "2"], 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
              FractionBox[
               RowBox[{"27", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["x", "6"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x", "7"]}]}], ")"}]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "20412"}], " ", 
                    SuperscriptBox["x", "10"]}], "+", 
                   RowBox[{"729", " ", 
                    SuperscriptBox["x", "11"]}], "+", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "20412"}], " ", 
                   SuperscriptBox["x", "10"]}], "+", 
                  RowBox[{"729", " ", 
                   SuperscriptBox["x", "11"]}], "+", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                RowBox[{"1", "/", "3"}]], 
               RowBox[{"3", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}]]}]]}], 
         ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "x"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         SuperscriptBox["x", "4"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], ")"}]}]}], 
      "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "-", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "x"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["x", "3"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}], "5"]]}], "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "x"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"21", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], ")"}], "3"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "9"]], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "4"]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]]}], 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  SuperscriptBox["x", "3"]}], ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "x"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                SuperscriptBox["x", "3"]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "x"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["x", "3"]}], "+", 
                  SuperscriptBox["x", "4"]}], ")"}], "2"], 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
              FractionBox[
               RowBox[{"27", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["x", "6"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x", "7"]}]}], ")"}]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "20412"}], " ", 
                    SuperscriptBox["x", "10"]}], "+", 
                   RowBox[{"729", " ", 
                    SuperscriptBox["x", "11"]}], "+", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "20412"}], " ", 
                   SuperscriptBox["x", "10"]}], "+", 
                  RowBox[{"729", " ", 
                   SuperscriptBox["x", "11"]}], "+", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                RowBox[{"1", "/", "3"}]], 
               RowBox[{"3", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}]]}]]}], 
         ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "x"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         SuperscriptBox["x", "4"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], ")"}]}]}], 
      "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "-", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "x"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["x", "3"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}], "5"]]}], "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "x"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"21", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], ")"}], "3"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "9"]], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "4"]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]]}], 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  SuperscriptBox["x", "3"]}], ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "x"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                SuperscriptBox["x", "3"]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "x"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["x", "3"]}], "+", 
                  SuperscriptBox["x", "4"]}], ")"}], "2"], 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
              FractionBox[
               RowBox[{"27", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["x", "6"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x", "7"]}]}], ")"}]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "20412"}], " ", 
                    SuperscriptBox["x", "10"]}], "+", 
                   RowBox[{"729", " ", 
                    SuperscriptBox["x", "11"]}], "+", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "20412"}], " ", 
                   SuperscriptBox["x", "10"]}], "+", 
                  RowBox[{"729", " ", 
                   SuperscriptBox["x", "11"]}], "+", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                RowBox[{"1", "/", "3"}]], 
               RowBox[{"3", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}]]}]]}], 
         ")"}]}]}]}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"y", "\[Rule]", 
     RowBox[{
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "x"}], "+", 
         RowBox[{"9", " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"21", " ", 
          SuperscriptBox["x", "3"]}], "+", 
         SuperscriptBox["x", "4"]}], 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], ")"}]}]}], 
      "+", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"\[Sqrt]", 
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "-", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "-", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{"12", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "2"}], " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 SuperscriptBox["x", "3"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "4"}], " ", "x"}], "+", 
                 RowBox[{"9", " ", 
                  SuperscriptBox["x", "2"]}], "+", 
                 RowBox[{"21", " ", 
                  SuperscriptBox["x", "3"]}], "+", 
                 SuperscriptBox["x", "4"]}], ")"}]}], 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "x"}], ")"}], "5"]]}], "-", 
            FractionBox[
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", "x"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                RowBox[{"21", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], ")"}], "3"], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "9"]], "-", 
            FractionBox[
             RowBox[{"8", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"-", "4"}], " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "4"]}]}], ")"}]}], 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]]}], 
           RowBox[{"4", " ", 
            SqrtBox[
             RowBox[{
              FractionBox[
               RowBox[{"3", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "2"}], " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  SuperscriptBox["x", "3"]}], ")"}]}], 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
              FractionBox[
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["x", "2"]}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "3"]}], "+", 
                SuperscriptBox["x", "4"]}], 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"3", " ", "x"}], "-", 
                RowBox[{"3", " ", 
                 SuperscriptBox["x", "2"]}], "+", 
                SuperscriptBox["x", "3"]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "4"}], " ", "x"}], "+", 
                  RowBox[{"9", " ", 
                   SuperscriptBox["x", "2"]}], "+", 
                  RowBox[{"21", " ", 
                   SuperscriptBox["x", "3"]}], "+", 
                  SuperscriptBox["x", "4"]}], ")"}], "2"], 
               RowBox[{"4", " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
              FractionBox[
               RowBox[{"27", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"4", " ", 
                   SuperscriptBox["x", "6"]}], "-", 
                  RowBox[{"3", " ", 
                   SuperscriptBox["x", "7"]}]}], ")"}]}], 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "20412"}], " ", 
                    SuperscriptBox["x", "10"]}], "+", 
                   RowBox[{"729", " ", 
                    SuperscriptBox["x", "11"]}], "+", 
                   SqrtBox[
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                 RowBox[{"1", "/", "3"}]]}]], "+", 
              FractionBox[
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"-", "20412"}], " ", 
                   SuperscriptBox["x", "10"]}], "+", 
                  RowBox[{"729", " ", 
                   SuperscriptBox["x", "11"]}], "+", 
                  SqrtBox[
                   RowBox[{
                    RowBox[{
                    RowBox[{"-", "136048896"}], " ", 
                    SuperscriptBox["x", "18"]}], "+", 
                    RowBox[{"306110016", " ", 
                    SuperscriptBox["x", "19"]}], "+", 
                    RowBox[{"187067232", " ", 
                    SuperscriptBox["x", "20"]}], "+", 
                    RowBox[{"27634932", " ", 
                    SuperscriptBox["x", "21"]}], "+", 
                    RowBox[{"531441", " ", 
                    SuperscriptBox["x", "22"]}]}]]}], ")"}], 
                RowBox[{"1", "/", "3"}]], 
               RowBox[{"3", " ", 
                SuperscriptBox["2", 
                 RowBox[{"1", "/", "3"}]], " ", 
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}]]}]]}], 
         ")"}]}]}]}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.722065606582633*^9, 3.722065658657301*^9, {3.722065698984578*^9, 
   3.722065713421554*^9}, 3.722065789506706*^9, 3.72206628360954*^9}],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox[
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", "x"}], "+", 
     RowBox[{"9", " ", 
      SuperscriptBox["x", "2"]}], "+", 
     RowBox[{"21", " ", 
      SuperscriptBox["x", "3"]}], "+", 
     SuperscriptBox["x", "4"]}], 
    RowBox[{"4", " ", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"\[Sqrt]", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          SuperscriptBox["x", "3"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        SuperscriptBox["x", "4"]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "x"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "x"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["x", "3"]}], "+", 
          SuperscriptBox["x", "4"]}], ")"}], "2"], 
       RowBox[{"4", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
      FractionBox[
       RowBox[{"27", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["x", "6"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "7"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "20412"}], " ", 
            SuperscriptBox["x", "10"]}], "+", 
           RowBox[{"729", " ", 
            SuperscriptBox["x", "11"]}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "136048896"}], " ", 
              SuperscriptBox["x", "18"]}], "+", 
             RowBox[{"306110016", " ", 
              SuperscriptBox["x", "19"]}], "+", 
             RowBox[{"187067232", " ", 
              SuperscriptBox["x", "20"]}], "+", 
             RowBox[{"27634932", " ", 
              SuperscriptBox["x", "21"]}], "+", 
             RowBox[{"531441", " ", 
              SuperscriptBox["x", "22"]}]}]]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}]], "+", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "20412"}], " ", 
           SuperscriptBox["x", "10"]}], "+", 
          RowBox[{"729", " ", 
           SuperscriptBox["x", "11"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "136048896"}], " ", 
             SuperscriptBox["x", "18"]}], "+", 
            RowBox[{"306110016", " ", 
             SuperscriptBox["x", "19"]}], "+", 
            RowBox[{"187067232", " ", 
             SuperscriptBox["x", "20"]}], "+", 
            RowBox[{"27634932", " ", 
             SuperscriptBox["x", "21"]}], "+", 
            RowBox[{"531441", " ", 
             SuperscriptBox["x", "22"]}]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]], 
       RowBox[{"3", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}], ")"}]}]}], "-", 
  RowBox[{
   FractionBox["1", "2"], " ", 
   RowBox[{"\[Sqrt]", 
    RowBox[{"(", 
     RowBox[{
      FractionBox[
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          SuperscriptBox["x", "3"]}], ")"}]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "+", 
      FractionBox[
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox["x", "2"]}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "3"]}], "+", 
        SuperscriptBox["x", "4"]}], 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"3", " ", "x"}], "-", 
        RowBox[{"3", " ", 
         SuperscriptBox["x", "2"]}], "+", 
        SuperscriptBox["x", "3"]}]], "+", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "4"}], " ", "x"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"21", " ", 
           SuperscriptBox["x", "3"]}], "+", 
          SuperscriptBox["x", "4"]}], ")"}], "2"], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "-", 
      FractionBox[
       RowBox[{"27", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox["x", "6"]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox["x", "7"]}]}], ")"}]}], 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "20412"}], " ", 
            SuperscriptBox["x", "10"]}], "+", 
           RowBox[{"729", " ", 
            SuperscriptBox["x", "11"]}], "+", 
           SqrtBox[
            RowBox[{
             RowBox[{
              RowBox[{"-", "136048896"}], " ", 
              SuperscriptBox["x", "18"]}], "+", 
             RowBox[{"306110016", " ", 
              SuperscriptBox["x", "19"]}], "+", 
             RowBox[{"187067232", " ", 
              SuperscriptBox["x", "20"]}], "+", 
             RowBox[{"27634932", " ", 
              SuperscriptBox["x", "21"]}], "+", 
             RowBox[{"531441", " ", 
              SuperscriptBox["x", "22"]}]}]]}], ")"}], 
         RowBox[{"1", "/", "3"}]]}]], "-", 
      FractionBox[
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "20412"}], " ", 
           SuperscriptBox["x", "10"]}], "+", 
          RowBox[{"729", " ", 
           SuperscriptBox["x", "11"]}], "+", 
          SqrtBox[
           RowBox[{
            RowBox[{
             RowBox[{"-", "136048896"}], " ", 
             SuperscriptBox["x", "18"]}], "+", 
            RowBox[{"306110016", " ", 
             SuperscriptBox["x", "19"]}], "+", 
            RowBox[{"187067232", " ", 
             SuperscriptBox["x", "20"]}], "+", 
            RowBox[{"27634932", " ", 
             SuperscriptBox["x", "21"]}], "+", 
            RowBox[{"531441", " ", 
             SuperscriptBox["x", "22"]}]}]]}], ")"}], 
        RowBox[{"1", "/", "3"}]], 
       RowBox[{"3", " ", 
        SuperscriptBox["2", 
         RowBox[{"1", "/", "3"}]], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]], "-", 
      FractionBox[
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"12", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              SuperscriptBox["x", "2"]}], "+", 
             SuperscriptBox["x", "3"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], " ", "x"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"21", " ", 
              SuperscriptBox["x", "3"]}], "+", 
             SuperscriptBox["x", "4"]}], ")"}]}], 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "x"}], ")"}], "5"]]}], "-", 
        FractionBox[
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", "x"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], ")"}], "3"], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "9"]], "-", 
        FractionBox[
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "4"}], " ", 
             SuperscriptBox["x", "3"]}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "4"]}]}], ")"}]}], 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]]}], 
       RowBox[{"4", " ", 
        SqrtBox[
         RowBox[{
          FractionBox[
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", 
               SuperscriptBox["x", "2"]}], "+", 
              SuperscriptBox["x", "3"]}], ")"}]}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "x"}], ")"}], "2"]], "-", 
          FractionBox[
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["x", "2"]}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "3"]}], "+", 
            SuperscriptBox["x", "4"]}], 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "x"}], "-", 
            RowBox[{"3", " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SuperscriptBox["x", "3"]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "4"}], " ", "x"}], "+", 
              RowBox[{"9", " ", 
               SuperscriptBox["x", "2"]}], "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["x", "3"]}], "+", 
              SuperscriptBox["x", "4"]}], ")"}], "2"], 
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "6"]}]], "+", 
          FractionBox[
           RowBox[{"27", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["x", "6"]}], "-", 
              RowBox[{"3", " ", 
               SuperscriptBox["x", "7"]}]}], ")"}]}], 
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"-", "20412"}], " ", 
                SuperscriptBox["x", "10"]}], "+", 
               RowBox[{"729", " ", 
                SuperscriptBox["x", "11"]}], "+", 
               SqrtBox[
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "136048896"}], " ", 
                  SuperscriptBox["x", "18"]}], "+", 
                 RowBox[{"306110016", " ", 
                  SuperscriptBox["x", "19"]}], "+", 
                 RowBox[{"187067232", " ", 
                  SuperscriptBox["x", "20"]}], "+", 
                 RowBox[{"27634932", " ", 
                  SuperscriptBox["x", "21"]}], "+", 
                 RowBox[{"531441", " ", 
                  SuperscriptBox["x", "22"]}]}]]}], ")"}], 
             RowBox[{"1", "/", "3"}]]}]], "+", 
          FractionBox[
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "20412"}], " ", 
               SuperscriptBox["x", "10"]}], "+", 
              RowBox[{"729", " ", 
               SuperscriptBox["x", "11"]}], "+", 
              SqrtBox[
               RowBox[{
                RowBox[{
                 RowBox[{"-", "136048896"}], " ", 
                 SuperscriptBox["x", "18"]}], "+", 
                RowBox[{"306110016", " ", 
                 SuperscriptBox["x", "19"]}], "+", 
                RowBox[{"187067232", " ", 
                 SuperscriptBox["x", "20"]}], "+", 
                RowBox[{"27634932", " ", 
                 SuperscriptBox["x", "21"]}], "+", 
                RowBox[{"531441", " ", 
                 SuperscriptBox["x", "22"]}]}]]}], ")"}], 
            RowBox[{"1", "/", "3"}]], 
           RowBox[{"3", " ", 
            SuperscriptBox["2", 
             RowBox[{"1", "/", "3"}]], " ", 
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "x"}], ")"}], "3"]}]]}]]}]]}], 
     ")"}]}]}]}]], "Output",
 CellChangeTimes->{
  3.722065606582633*^9, 3.722065658657301*^9, {3.722065698984578*^9, 
   3.722065713421554*^9}, 3.722065789506706*^9, 3.722066283615005*^9}]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 StyleBox[
  RowBox[{"Weingarten", " ", "calculus"}], "Section"]], "Input",
 CellChangeTimes->{{3.689446152971233*^9, 3.6894461612275195`*^9}}],

Cell[BoxData[
 RowBox[{"calculus", " ", "Weingarten"}]], "Output",
 CellChangeTimes->{3.696615301254262*^9, 3.722064634487567*^9, 
  3.722066286259933*^9}]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"cycles", "[", "x_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{"Length", "[", 
      RowBox[{"PermutationCycles", "[", 
       RowBox[{"x", ",", "Identity"}], "]"}], "]"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"length", "[", "x_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Length", "[", "x", "]"}], "-", 
      RowBox[{"cycles", "[", "x", "]"}]}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"Wg", "[", "x_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", "l", ",", "i", ",", "w", ",", "y"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"y", "=", 
       RowBox[{"PermutationCycles", "[", 
        RowBox[{"x", ",", "Identity"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"k", "=", 
       RowBox[{"Length", "[", "y", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"l", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", "k"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", "k"}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "=", 
          RowBox[{"Length", "[", 
           RowBox[{"y", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ";"}]}], 
       "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"l", "=", 
       RowBox[{"Sort", "[", 
        RowBox[{"l", ",", "Greater"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"w", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"l", "\[Equal]", 
         RowBox[{"{", "1", "}"}]}], ",", 
        RowBox[{"w", "=", 
         RowBox[{"1", "/", "WG"}]}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"l", "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1"}], "}"}]}], ",", 
        RowBox[{"w", "=", 
         RowBox[{"1", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"WG", "^", "2"}], "-", "1"}], ")"}]}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"l", "\[Equal]", 
         RowBox[{"{", "2", "}"}]}], ",", 
        RowBox[{"w", "=", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{"WG", "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"WG", "^", "2"}], "-", "1"}], ")"}]}], ")"}]}]}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"l", "\[Equal]", 
         RowBox[{"{", "3", "}"}]}], ",", 
        RowBox[{"w", "=", 
         RowBox[{"2", "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"WG", "-", "2"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "-", "1"}], ")"}], "*", "WG", "*", 
            RowBox[{"(", 
             RowBox[{"WG", "+", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "+", "2"}], ")"}]}], ")"}]}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"l", "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], ",", 
        RowBox[{"w", "=", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"WG", "-", "2"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "-", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "+", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "+", "2"}], ")"}]}], ")"}]}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"l", "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1"}], "}"}]}], ",", 
        RowBox[{"w", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"WG", "^", "2"}], "-", "2"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"WG", "-", "2"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "-", "1"}], ")"}], "*", "WG", "*", 
            RowBox[{"(", 
             RowBox[{"WG", "+", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "+", "2"}], ")"}]}], ")"}]}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"l", "\[Equal]", 
         RowBox[{"{", "4", "}"}]}], ",", 
        RowBox[{"w", "=", 
         RowBox[{
          RowBox[{"-", "5"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"WG", "-", "3"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "-", "2"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "-", "1"}], ")"}], "*", "WG", "*", 
            RowBox[{"(", 
             RowBox[{"WG", "+", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "+", "2"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "+", "3"}], ")"}]}], ")"}]}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"l", "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}]}], ",", 
        RowBox[{"w", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", "*", 
             RowBox[{"WG", "^", "2"}]}], "-", "3"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"WG", "-", "3"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "-", "2"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "-", "1"}], ")"}], "*", 
            RowBox[{"WG", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "+", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "+", "2"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "+", "3"}], ")"}]}], ")"}]}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"l", "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}]}], ",", 
        RowBox[{"w", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"WG", "^", "2"}], "+", "6"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"WG", "-", "3"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "-", "2"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "-", "1"}], ")"}], "*", 
            RowBox[{"WG", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "+", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "+", "2"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "+", "3"}], ")"}]}], ")"}]}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"l", "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}]}], ",", 
        RowBox[{"w", "=", 
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"WG", "-", "3"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "-", "1"}], ")"}], "*", "WG", "*", 
            RowBox[{"(", 
             RowBox[{"WG", "+", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "+", "3"}], ")"}]}], ")"}]}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"l", "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}]}], ",", 
        RowBox[{"w", "=", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"WG", "^", "4"}], "-", 
            RowBox[{"8", "*", 
             RowBox[{"WG", "^", "2"}]}], "+", "6"}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"WG", "-", "3"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "-", "2"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "-", "1"}], ")"}], "*", 
            RowBox[{"WG", "^", "2"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "+", "1"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "+", "2"}], ")"}], "*", 
            RowBox[{"(", 
             RowBox[{"WG", "+", "3"}], ")"}]}], ")"}]}]}]}], "]"}], ";", 
      "\[IndentingNewLine]", "w"}]}], "\[IndentingNewLine]", "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expectationWg", "[", 
    RowBox[{"g1_", ",", "g2_"}], "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "p", ",", "perm", ",", "g1inv", ",", "g2inv", ",", "f", ",", "ia", ",", 
       "ib", ",", "a", ",", "b", ",", "termab", ",", "termmatrix", ",", "c", 
       ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"p", "=", 
       RowBox[{"Length", "[", "g1", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"perm", "=", 
       RowBox[{"Permutations", "[", 
        RowBox[{"Range", "[", "p", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"g1inv", "=", 
       RowBox[{"InversePermutation", "[", "g1", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"g2inv", "=", 
       RowBox[{"InversePermutation", "[", "g2", "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"f", "=", "0"}], ";", "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"ia", "=", "1"}], ",", 
        RowBox[{"ia", "\[LessEqual]", 
         RowBox[{"Factorial", "[", "p", "]"}]}], ",", 
        RowBox[{"ia", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"ib", "=", "1"}], ",", 
          RowBox[{"ib", "\[LessEqual]", 
           RowBox[{"Factorial", "[", "p", "]"}]}], ",", 
          RowBox[{"ib", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"a", "=", 
            RowBox[{"perm", "[", 
             RowBox[{"[", "ia", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"b", "=", 
            RowBox[{"perm", "[", 
             RowBox[{"[", "ib", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
           RowBox[{"termab", "=", 
            RowBox[{
             RowBox[{"d1", "^", 
              RowBox[{"cycles", "[", 
               RowBox[{"PermutationProduct", "[", 
                RowBox[{"g1inv", ",", "a"}], "]"}], "]"}]}], "*", 
             RowBox[{"d2", "^", 
              RowBox[{"cycles", "[", 
               RowBox[{"PermutationProduct", "[", 
                RowBox[{"g2inv", ",", "a"}], "]"}], "]"}]}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"termab", "=", 
            RowBox[{
             RowBox[{"termab", "*", 
              RowBox[{"Wg", "[", 
               RowBox[{"PermutationProduct", "[", 
                RowBox[{
                 RowBox[{"InversePermutation", "[", "a", "]"}], ",", "b"}], 
                "]"}], "]"}]}], "/.", 
             RowBox[{"{", 
              RowBox[{"WG", "\[Rule]", 
               RowBox[{"d1", "*", "d2"}]}], "}"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"termmatrix", "=", "1"}], ";", "\[IndentingNewLine]", 
           RowBox[{"c", "=", 
            RowBox[{"PermutationCycles", "[", 
             RowBox[{"b", ",", "Identity"}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"(*", 
            RowBox[{
             RowBox[{"Print", "[", "c", "]"}], ";"}], "*)"}], 
           "\[IndentingNewLine]", 
           RowBox[{"For", "[", 
            RowBox[{
             RowBox[{"i", "=", "1"}], ",", 
             RowBox[{"i", "\[LessEqual]", 
              RowBox[{"Length", "[", "c", "]"}]}], ",", 
             RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
             RowBox[{"(*", 
              RowBox[{
               RowBox[{"Print", "[", 
                RowBox[{"c", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], ";"}], "*)"}], 
             "\[IndentingNewLine]", 
             RowBox[{
              RowBox[{"termmatrix", "=", 
               RowBox[{"termmatrix", "*", 
                RowBox[{"(", 
                 RowBox[{"d1", "*", "d2"}], ")"}], "*", 
                RowBox[{"m", "[", 
                 RowBox[{"Length", "[", 
                  RowBox[{"c", "[", 
                   RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}]}], ";"}]}], 
            "\[IndentingNewLine]", 
            RowBox[{"(*", 
             RowBox[{
              RowBox[{"Print", "[", 
               RowBox[{"m", "[", 
                RowBox[{"Length", "[", 
                 RowBox[{"c", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "]"}], ";"}], 
             "*)"}], "\[IndentingNewLine]", "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"f", "=", 
            RowBox[{"f", "+", 
             RowBox[{"termab", "*", "termmatrix"}]}]}], ";"}]}], 
         "\[IndentingNewLine]", 
         RowBox[{"(*", 
          RowBox[{
           RowBox[{"Print", "[", "termab", "]"}], ";", "\[IndentingNewLine]", 
           RowBox[{"Print", "[", "termmatrix", "]"}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{"Print", "[", "\"\<--------------\>\"", "]"}], ";"}], 
          "*)"}], "\[IndentingNewLine]", "]"}]}], "\[IndentingNewLine]", 
       "]"}], ";", "\[IndentingNewLine]", "f"}]}], "\[IndentingNewLine]", 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expMomentPQ", "[", "p_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"g1", ",", "g2", ",", "i", ",", "j", ",", "s"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"g1", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Total", "[", "p", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"g2", "=", 
       RowBox[{"ConstantArray", "[", 
        RowBox[{"0", ",", 
         RowBox[{"Total", "[", "p", "]"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"For", "[", 
       RowBox[{
        RowBox[{"i", "=", "1"}], ",", 
        RowBox[{"i", "\[LessEqual]", 
         RowBox[{"Length", "[", "p", "]"}]}], ",", 
        RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
        RowBox[{"For", "[", 
         RowBox[{
          RowBox[{"j", "=", "1"}], ",", 
          RowBox[{"j", "\[LessEqual]", 
           RowBox[{"p", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], ",", 
          RowBox[{"j", "++"}], ",", "\[IndentingNewLine]", 
          RowBox[{
           RowBox[{"s", "=", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{"p", "[", 
               RowBox[{"[", "k", "]"}], "]"}], ",", 
              RowBox[{"{", 
               RowBox[{"k", ",", "1", ",", 
                RowBox[{"i", "-", "1"}]}], "}"}]}], "]"}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"g1", "[", 
             RowBox[{"[", 
              RowBox[{"s", "+", "j"}], "]"}], "]"}], "=", 
            RowBox[{"s", "+", "j", "-", "1", "+", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"j", "\[Equal]", "1"}], ",", 
               RowBox[{"p", "[", 
                RowBox[{"[", "i", "]"}], "]"}], ",", "0"}], "]"}]}]}], ";", 
           "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"g2", "[", 
             RowBox[{"[", 
              RowBox[{"s", "+", "j"}], "]"}], "]"}], "=", 
            RowBox[{"s", "+", "j"}]}], ";"}]}], "\[IndentingNewLine]", 
         "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"(*", 
       RowBox[{
        RowBox[{"Print", "[", 
         RowBox[{"\"\<g1=\>\"", ",", "g1"}], "]"}], ";", 
        "\[IndentingNewLine]", 
        RowBox[{"Print", "[", 
         RowBox[{"\"\<g2=\>\"", ",", "g2"}], "]"}], ";"}], "*)"}], 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"expectationWg", "[", 
         RowBox[{"g1", ",", "g2"}], "]"}], "*", 
        RowBox[{"d1", "^", 
         RowBox[{"(", 
          RowBox[{"-", 
           RowBox[{"Length", "[", "p", "]"}]}], ")"}]}], "*", 
        RowBox[{"d2", "^", 
         RowBox[{"(", 
          RowBox[{"-", 
           RowBox[{"Total", "[", "p", "]"}]}], ")"}]}]}], "//", 
       "Expand"}]}]}], "\[IndentingNewLine]", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.6894462472952085`*^9, 3.6894462473512955`*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"expMomentPQ", "[", 
  RowBox[{"{", "1", "}"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"expMomentPQ", "[", 
    RowBox[{"{", "2", "}"}], "]"}], "-", 
   RowBox[{"expMomentPQ", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1"}], "}"}], "]"}]}], "//", 
  "FullSimplify"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"varv", "=", 
   RowBox[{
    RowBox[{"expMomentPQ", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2"}], "}"}], "]"}], "-", 
    RowBox[{"2", "*", 
     RowBox[{"expMomentPQ", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "1"}], "}"}], "]"}]}], "+", 
    RowBox[{"expMomentPQ", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "]"}], " ", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"expMomentPQ", "[", 
        RowBox[{"{", "2", "}"}], "]"}], "-", 
       RowBox[{"expMomentPQ", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1"}], "}"}], "]"}]}], ")"}], "^", "2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"varv", "//", "FullSimplify"}]}], "Input",
 CellChangeTimes->{{3.689446186324747*^9, 3.6894462253622694`*^9}, {
  3.6894462755740943`*^9, 3.68944629773105*^9}}],

Cell[BoxData[
 RowBox[{"m", "[", "1", "]"}]], "Output",
 CellChangeTimes->{
  3.68944622696832*^9, 3.689446261015684*^9, {3.6894462930317802`*^9, 
   3.6894462980092115`*^9}, 3.6966153013720284`*^9, 3.722064646961931*^9, 
   3.722066291231002*^9}],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox["d1", "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"m", "[", "1", "]"}], "2"], "-", 
      RowBox[{"m", "[", "2", "]"}]}], ")"}]}], 
   RowBox[{
    RowBox[{"-", "1"}], "+", 
    RowBox[{
     SuperscriptBox["d1", "2"], " ", 
     SuperscriptBox["d2", "2"]}]}]]}]], "Output",
 CellChangeTimes->{
  3.68944622696832*^9, 3.689446261015684*^9, {3.6894462930317802`*^9, 
   3.6894462980092115`*^9}, 3.6966153013720284`*^9, 3.722064646961931*^9, 
   3.72206629125576*^9}],

Cell[BoxData[
 FractionBox[
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["d1", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "1"}], "+", 
     SuperscriptBox["d2", "2"]}], ")"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["d1", "4"], " ", 
      SuperscriptBox["d2", "4"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"m", "[", "1", "]"}], "2"], "-", 
         RowBox[{"m", "[", "2", "]"}]}], ")"}], "2"]}], "+", 
     RowBox[{
      SuperscriptBox["d1", "2"], " ", 
      SuperscriptBox["d2", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"11", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", "1", "]"}], "4"]}], "-", 
        RowBox[{"22", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", "1", "]"}], "2"], " ", 
         RowBox[{"m", "[", "2", "]"}]}], "-", 
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", "2", "]"}], "2"]}], "+", 
        RowBox[{"20", " ", 
         RowBox[{"m", "[", "1", "]"}], " ", 
         RowBox[{"m", "[", "3", "]"}]}], "-", 
        RowBox[{"5", " ", 
         RowBox[{"m", "[", "4", "]"}]}]}], ")"}]}], "+", 
     RowBox[{"5", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"m", "[", "2", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", 
         RowBox[{"m", "[", "1", "]"}], " ", 
         RowBox[{"m", "[", "3", "]"}]}], "+", 
        RowBox[{"m", "[", "4", "]"}]}], ")"}]}]}], ")"}]}], 
  RowBox[{
   SuperscriptBox["d2", "2"], " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      RowBox[{
       SuperscriptBox["d1", "2"], " ", 
       SuperscriptBox["d2", "2"]}]}], ")"}], "2"], " ", 
   RowBox[{"(", 
    RowBox[{"36", "-", 
     RowBox[{"13", " ", 
      SuperscriptBox["d1", "2"], " ", 
      SuperscriptBox["d2", "2"]}], "+", 
     RowBox[{
      SuperscriptBox["d1", "4"], " ", 
      SuperscriptBox["d2", "4"]}]}], ")"}]}]]], "Output",
 CellChangeTimes->{
  3.68944622696832*^9, 3.689446261015684*^9, {3.6894462930317802`*^9, 
   3.6894462980092115`*^9}, 3.6966153013720284`*^9, 3.722064646961931*^9, 
   3.722066291775579*^9}]
}, Open  ]]
},
WindowSize->{1920, 1015},
WindowMargins->{{Automatic, 0}, {Automatic, 0}},
FrontEndVersion->"10.0 for Linux x86 (64-bit) (December 4, 2014)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 292, 7, 68, "Input"],
Cell[874, 31, 261, 4, 31, "Output"]
}, Open  ]],
Cell[1150, 38, 94, 2, 32, "Input"],
Cell[CellGroupData[{
Cell[1269, 44, 210, 5, 49, "Input"],
Cell[1482, 51, 206, 4, 31, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1725, 60, 3692, 123, 253, "Input"],
Cell[5420, 185, 3362, 96, 52, "Output"],
Cell[8785, 283, 1463, 47, 31, "Output"],
Cell[10251, 332, 184420, 4943, 6751, "Output"],
Cell[194674, 5277, 13793, 409, 553, "Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[208504, 5691, 157, 3, 49, "Input"],
Cell[208664, 5696, 155, 3, 31, "Output"]
}, Open  ]],
Cell[208834, 5702, 17330, 463, 1529, "Input"],
Cell[CellGroupData[{
Cell[226189, 6169, 1226, 35, 99, "Input"],
Cell[227418, 6206, 247, 5, 31, "Output"],
Cell[227668, 6213, 652, 21, 49, "Output"],
Cell[228323, 6236, 2320, 72, 87, "Output"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

